You get PADDING, everybody gets PADDING! You get privacy? Evaluating practical QUIC website fingerprinting protections for the masses

Website fingerprinting (WF) is a well-know threat to users' web privacy. New internet standards, such as QUIC, include padding to support defenses against WF. Previous work only analyzes the effectiveness of defenses when users are behind a VPN. Yet, this is not how most users browse the Internet. In this paper, we provide a comprehensive evaluation of QUIC-padding-based defenses against WF when users directly browse the web. We confirm previous claims that network-layer padding cannot provide good protection against powerful adversaries capable of observing all traffic traces. We further demonstrate that such padding is ineffective even against adversaries with constraints on traffic visibility and processing power. At the application layer, we show that defenses need to be deployed by both first and third parties, and that they can only thwart traffic analysis in limited situations. We identify challenges to deploy effective WF defenses and provide recommendations to address them.

==> plots/quic-100p-150-fi.py <==

import sys
sys.path.append("../../..")
from lib.plot_builder import deserialize, plot_confusion_matrix, table_precision_recall_f1
import matplotlib.pyplot as plt

import numpy as np
import scikitplot as skplt

features_and_percentages = deserialize("quic-100p-150-fi.json")
features_and_percentages.sort(key=lambda row: row[1], reverse=True) # truncate top ten
features_and_percentages = features_and_percentages[:10]
features_and_percentages.sort(key=lambda row: row[1], reverse=False) # plotting needs ascending order

xs = [x[0] for x in features_and_percentages]
ys = [y[1] for y in features_and_percentages]
yerr = [[min(y[1], y[2]) for y in features_and_percentages], [y[2] for y in features_and_percentages]]

plt.title(None)
fig, ax = plt.subplots()
ax.barh(xs, ys, xerr=yerr)
ax.set_ylabel('Feature name', fontsize=14)
ax.set_xlabel('Feature importance', fontsize=14)
ax.tick_params(labelsize=14)
ax.grid(axis='x')
plt.tight_layout()

plt.savefig('quic-100p-150-fi.png', format='png')
plt.savefig('quic-100p-150-fi.png'.replace('.png', '.eps'), format='eps')
print("Written quic-100p-150-fi.png/eps")


==> plots_google/quic-100p-150-google-cm.py <==

import sys
sys.path.append("../../..")
from lib.plot_builder import deserialize, plot_confusion_matrix, table_precision_recall_f1
import matplotlib.pyplot as plt

[y_test, y_pred] = deserialize("quic-100p-150-google-cm.json")
plot_confusion_matrix(y_test, y_pred, normalize=True, nolabel=True, noTextBox=True, title="")
plt.tight_layout()
plt.savefig('quic-100p-150-google-cm.png', format='png')
plt.savefig('quic-100p-150-google-cm.png'.replace('.png', '.eps'), format='eps')
print("Written quic-100p-150-google-cm.png/eps")


==> plots_google/quic-100p-150-google-fi.py <==

import sys
sys.path.append("../../..")
from lib.plot_builder import deserialize, plot_confusion_matrix, table_precision_recall_f1
import matplotlib.pyplot as plt

import numpy as np
import scikitplot as skplt

features_and_percentages = deserialize("quic-100p-150-google-fi.json")
features_and_percentages.sort(key=lambda row: row[1], reverse=True) # truncate top ten
features_and_percentages = features_and_percentages[:10]
features_and_percentages.sort(key=lambda row: row[1], reverse=False) # plotting needs ascending order

xs = [x[0] for x in features_and_percentages]
ys = [y[1] for y in features_and_percentages]
yerr = [[min(y[1], y[2]) for y in features_and_percentages], [y[2] for y in features_and_percentages]]

plt.title(None)
fig, ax = plt.subplots()
ax.barh(xs, ys, xerr=yerr)
ax.set_ylabel('Feature name', fontsize=14)
ax.set_xlabel('Feature importance', fontsize=14)
ax.tick_params(labelsize=14)
ax.grid(axis='x')
plt.tight_layout()

plt.savefig('quic-100p-150-google-fi.png', format='png')
plt.savefig('quic-100p-150-google-fi.png'.replace('.png', '.eps'), format='eps')
print("Written quic-100p-150-google-fi.png/eps")

